Reputation Gaming in Stack Overflow

Stack Overflow incentive system awards users with reputation scores to ensure quality. The decentralized nature of the forum may make the incentive system prone to manipulation. This paper offers, for the first time, a comprehensive study of the reported types of reputation manipulation scenarios that might be exercised in Stack Overflow and the prevalence of such reputation gamers by a qualitative study of 1,697 posts from meta Stack Exchange sites. We found four different types of reputation fraud scenarios, such as voting rings where communities form to upvote each other repeatedly on similar posts. We developed algorithms that enable platform managers to automatically identify these suspicious reputation gaming scenarios for review. The first algorithm identifies isolated/semi-isolated communities where probable reputation frauds may occur mostly by collaborating with each other. The second algorithm looks for sudden unusual big jumps in the reputation scores of users. We evaluated the performance of our algorithms by examining the reputation history dashboard of Stack Overflow users from the Stack Overflow website. We observed that around 60-80% of users flagged as suspicious by our algorithms experienced reductions in their reputation scores by Stack Overflow.

==> tables_charts/r_charts.R <==
df1 <-structure(list(Year =  c(2009,2010,2011,2012,2013,2014,2015,2016,2017,2018),
                     Posts = c(29,7,14,292,204,461,261,268,151,10),
                     Scenarios = c(0,0,0,8,3,9,16,25,13,2)), 
                .Names = c("Year", "Posts", "Scenarios"), class = "data.frame", row.names = c(NA, -2018L))

library(highcharter)

chart <- highchart() %>% 
  hc_yAxis_multiples(
    list(lineWidth = 5, lineColor='green', title=list(text="Posts"), labels = list(format = "{value}")),
    list(lineWidth = 5, lineColor="red", title=list(text="Reputation Fraud Scenarios Reported"), labels = list(format = "{value}"))
  ) %>% 
   hc_add_series(data = df1$Posts, color='green', type = "column") %>% 
  hc_add_series(data = df1$Scenarios, color='red', type = "column", yAxis = 1) %>%
  hc_xAxis(categories = df1$Year, title = list(text = "Year")) %>%
hc_title(text = "The distribution of posts and reported scenarios by year") %>%
  hc_subtitle(text = "The posts")%>%

  hc_legend(enabled = FALSE)
chart

==> tables_charts/r_charts_ggplot2.R <==
library(ggplot2)
library(grid)
library(dplyr)

df <- structure(list(Year = c(2009,2010,2011,2012,2013,2014,2015,2016,2017,2018), 
                     Scenarios = c(0,0,0,8,3,9,16,25,13,2),
                     Samples = c(29,7,14,292,204,461,261,268,151,10), 
                     Posts = c(78,124,301,837,925,1815,1173,2431,769,98), 
                     .Names = c("Year", "Scenarios", "Samples"), 
                     row.names = c(NA, 50L, 100L), class = "data.frame"))
dfYearScenario = data.frame(x=df$Year, y=df$Scenarios)
dfYearScenario$label = "Scenario"
dfYearSamples = data.frame(x=df$Year, y=df$Samples)
dfYearSamples$label = "Samples"
dfYearPosts = data.frame(x=df$Year, y=df$Posts)
dfYearPosts$label = "Posts"
#df_melted <- aggregate(data = df, Scenarios ~ Year)
#names(df_melted) <- c("Year", "Scenarios")
# Samples = c(29,7,14,292,204,461,261,268,151,10), 
p1 <- ggplot() +
  geom_line(data = dfYearPosts, aes(x,y)) +
  geom_line(data = dfYearSamples, aes(x,y), linetype = "dashed") +
  theme_minimal() +
  theme(axis.title.x = element_blank()) + 
  #theme(axis.text.x = element_blank()) +
  theme(legend.position="top") +
  scale_color_manual(values=c("#CC6666", "#9999CC")) + 
  ylab("Sampled (dashed) vs All Posts (solid)") +  scale_x_continuous(breaks=dfYearSamples$x)  + 
  theme(axis.title.y = element_text(margin = margin(t = 0, r = 20, b = 0, l = 0)))

p2 <- ggplot(dfYearScenario, aes(x, y)) +
  geom_bar(stat = "identity") + 
  theme_minimal() + scale_x_continuous(breaks=dfYearScenario$x)  + 
  ylab("Scenarios reported") + 
  xlab("Year") + 
  theme(axis.title.y = element_text(margin = margin(t = 0, r = 20, b = 0, l = 0)))

grid.newpage()
grid.draw(rbind(ggplotGrob(p1), ggplotGrob(p2), size = "last"))
